FastPM: a new scheme for fast simulations of dark matter and halos

We introduce FastPM, a highly-scalable approximated particle mesh N-body solver, which implements the particle mesh (PM) scheme enforcing correct linear displacement (1LPT) evolution via modified kick and drift factors. Employing a 2-dimensional domain decomposing scheme, FastPM scales extremely well with a very large number of CPUs. In contrast to COmoving-LAgrangian (COLA) approach, we do not require to split the force or track separately the 2LPT solution, reducing the code complexity and memory requirements. We compare FastPM with different number of steps ($N_s$) and force resolution factor ($B$) against 3 benchmarks: halo mass function from Friends of Friends halo finder, halo and dark matter power spectrum, and cross correlation coefficient (or stochasticity), relative to a high resolution TreePM simulation. We show that the modified time stepping scheme reduces the halo stochasticity when compared to COLA with the same number of steps and force resolution. While increasing $N_s$ and $B$ improves the transfer function and cross correlation coefficient, for many applications FastPM achieves sufficient accuracy at low $N_s$ and $B$. For example, $N_s=10$ and $B=2$ simulation provides a substantial saving (a factor of 10) of computing time relative to $N_s=40$, $B=3$ simulation, yet the halo benchmarks are very similar at $z=0$. We find that for abundance matched halos the stochasticity remains low even for $N_s=5$. FastPM compares well against less expensive schemes, being only 7 (4) times more expensive than 2LPT initial condition generator for $N_s=10$ ($N_s=5$). Some of the applications where FastPM can be useful are generating a large number of mocks, producing non-linear statistics where one varies a large number of nuisance or cosmological parameters, or serving as part of an initial conditions solver.

==> FOF.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import h5py"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "m0 = 0.292 * (1380. / 2048) ** 3 * 27.75e10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def massfunction(mass, nbins):\n",
    "    bins = linspace(12, 15, nbins, endpoint=True)\n",
    "    n, v = histogram(log10(mass), bins=bins)\n",
    "    n = n / diff(bins)\n",
    "    n = n / 1380. **3.0\n",
    "    bc = (bins[1:] + bins[:-1]) * 0.5\n",
    "    return bc, n\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:3: RuntimeWarning: divide by zero encountered in log10\n",
      "  app.launch_new_instance()\n"
     ]
    }
   ],
   "source": [
    "f = h5py.File('40steps-x1/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfx1 = massfunction(f['FOFGroups']['Length'] * m0, 40)\n",
    "f = h5py.File('40steps-x2/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfx2 = massfunction(f['FOFGroups']['Length'] * m0, 40)\n",
    "f = h5py.File('40steps-xv/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfxv = massfunction(f['FOFGroups']['Length'] * m0, 40)\n",
    "f = h5py.File('40steps-pm/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfx3 = massfunction(f['FOFGroups']['Length'] * m0, 40)\n",
    "f = h5py.File('PB00/fof_0.200_1.0000.hdf5', 'r')\n",
    "mfxx = massfunction(f['FOFGroups']['Length'] * m0, 40)\n",
    "f = h5py.File('40steps-xV/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfxV = massfunction(f['FOFGroups']['Length'] * m0, 40)\n",
    "f = h5py.File('10steps-cola/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfc10 = massfunction(f['FOFGroups']['Length'] * m0, 40)\n",
    "f = h5py.File('10steps-pm/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfpm10 = massfunction(f['FOFGroups']['Length'] * m0, 40)\n",
    "f = h5py.File('10steps-x2/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfpm10x2 = massfunction(f['FOFGroups']['Length'] * m0, 40)\n",
    "f = h5py.File('10steps-c2/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfc10x2 = massfunction(f['FOFGroups']['Length'] * m0, 40)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:3: RuntimeWarning: divide by zero encountered in log10\n",
      "  app.launch_new_instance()\n"
     ]
    }
   ],
   "source": [
    "f = h5py.File('20steps-pm/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfpm20 = massfunction(f['FOFGroups']['Length'] * m0, 40)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:3: RuntimeWarning: divide by zero encountered in log10\n",
      "  app.launch_new_instance()\n"
     ]
    }
   ],
   "source": [
    "f = h5py.File('40steps-cola/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfc = massfunction(f['FOFGroups']['Length'] * m0, 40)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:3: RuntimeWarning: divide by zero encountered in log10\n",
      "  app.launch_new_instance()\n"
     ]
    }
   ],
   "source": [
    "f = h5py.File('5steps-cola/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfc5 = massfunction(f['FOFGroups']['Length'] * m0, 40)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:3: RuntimeWarning: divide by zero encountered in log10\n",
      "  app.launch_new_instance()\n"
     ]
    }
   ],
   "source": [
    "f = h5py.File('5steps-x2/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfpm5x2 = massfunction(f['FOFGroups']['Length'] * m0, 40)\n",
    "f = h5py.File('5steps-pm/fof00100_0.200_1.0000.hdf5', 'r')\n",
    "mfpm5 = massfunction(f['FOFGroups']['Length'] * m0, 40)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY8AAAEXCAYAAABVr8jJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fb2ff4f14d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure()\n",
    "\n",
    "plot(mfpm5[0], mfpm5[1] / mfxx[1], lw=2, ls='-', label='5 Steps', color='r')\n",
    "plot(mfc5[0], mfc5[1] / mfxx[1], lw=2, ls=':', color='r')\n",
    "plot(mfpm10[0], mfpm10[1] / mfxx[1], lw=2, ls='-', label='10 Steps', color='g')\n",
    "plot(mfc10[0], mfc10[1] / mfxx[1], lw=2, ls=':', color='g')\n",
    "plot(mfx3[0], mfx3[1] / mfxx[1], lw=2, ls='-', label='40 Steps', color='b')\n",
    "plot(mfc[0], mfc[1] / mfxx[1], lw=2, ls=':', color='b')\n",
    "\n",
    "\n",
    "#axhline(1.0, ls=':', color='k')\n",
    "legend(loc='lower left', frameon=False,)\n",
    "ylim(0.5, 1.2)\n",
    "xlabel(r'log M [$h^{-1} M_\\odot$]')\n",
    "ylabel(r'$\\phi/\\phi_\\mathrm{TPM}$')\n",
    "savefig('Mass-function.png', dpi=300)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVcAAAEXCAYAAAAZaQd0AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\niEgCFK4iIgn4/0asAnybgmjVAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fd5c29c87d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure()\n",
    "\n",
    "plot(mfpm5[0], mfpm5[1] / mfxx[1], lw=2, ls='--', label='PM B=3', color='y')\n",
    "plot(mfpm5x2[0], mfpm5x2[1] / mfxx[1], lw=2, ls='-', label='PM B=2', color='c')\n",
    "#plot(mfc[0], mfc[1] / mfxx[1], ls='-', lw=2, label='COLA 40 steps', color='k')\n",
    "#plot(mfx3[0], mfx3[1] / mfxx[1], ls='--', lw=2, label='PM 40 steps', color='gray')\n",
    "axhline(1.0, ls=':', color='k')\n",
    "legend(loc='lower right', frameon=False,)\n",
    "ylim(0.5, 1.2)\n",
    "xlabel(r'log M [$h^{-1} M_\\odot$]')\n",
    "ylabel(r'$\\phi/\\phi_\\mathrm{TPM}$')\n",
    "savefig('Mass-function-5.png', dpi=300)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY8AAAEXCAYAAABVr8jJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nnJEQa84p858AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fb2ffcc9f90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure()\n",
    "plot(mfx1[0], mfx1[1] / mfxx[1], lw=2, ls='--', label='B=1', color='b')\n",
    "plot(mfx2[0], mfx2[1] / mfxx[1], lw=2, ls='-', label='B=2', color='g')\n",
    "#plot(mfpm10[0], mfpm10[1] / mfxx[1], lw=2, ls='-', label='10', color='g')\n",
    "#plot(mfxv[0], mfxv[1] / mfxx[1], lw=2, ls='-', label='B=1,2,3', color='c')\n",
    "plot(mfx3[0], mfx3[1] / mfxx[1], lw=2, ls='-', label='B=3', color='r')\n",
    "plot(mfxV[0], mfxV[1] / mfxx[1], lw=2, ls='--', label='B=1,2', color='purple')\n",
    "#plot(mfc10[0], mfc10[1] / mfxx[1], lw=2, ls='-', label='B=3 COLA(10 steps)', color='gray')\n",
    "#plot(mfc10x2[0], mfc10x2[1] / mfxx[1], lw=2, ls='-', label='B=2 COLA(10 steps)', color='c')\n",
    "axhline(1.0, ls=':', color='k')\n",
    "legend(loc='lower right', frameon=False,)\n",
    "ylim(0.5, 1.2)\n",
    "xlabel(r'log M [$h^{-1} M_\\odot$]')\n",
    "ylabel(r'$\\phi/\\phi_\\mathrm{TPM}$')\n",
    "savefig('Mass-function-b.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY8AAAEXCAYAAABVr8jJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nMicPMzOrzMnDzMwq+x8qbnOiBy0lAAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fb2ff6f6810>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure()\n",
    "\n",
    "plot(mfpm10[0], mfpm10[1] / mfxx[1], lw=2, ls='-', label='B=3', color='y')\n",
    "plot(mfpm10x2[0], mfpm10x2[1] / mfxx[1], lw=2, ls='-', label='B=2', color='c')\n",
    "plot(mfc10[0], mfc10[1] / mfxx[1], lw=2, ls=':',  color='b')\n",
    "plot(mfc10x2[0], mfc10x2[1] / mfxx[1], lw=2, ls=':', color='g')\n",
    "plot(mfx1[0], mfx1[1] / mfxx[1], lw=2, ls='-', label='B=1', color='gray')\n",
    "#plot(mfc[0], mfc[1] / mfxx[1], ls='-', lw=2, label='COLA 40 steps', color='k')\n",
    "#plot(mfx3[0], mfx3[1] / mfxx[1], ls='--', lw=2, label='PM 40 steps', color='gray')\n",
    "#axhline(1.0, ls=':', color='k')\n",
    "legend(loc='lower right', frameon=False,)\n",
    "ylim(0.5, 1.2)\n",
    "xlabel(r'log M [$h^{-1} M_\\odot$]')\n",
    "ylabel(r'$\\phi/\\phi_\\mathrm{TPM}$')\n",
    "savefig('Mass-function-10.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "txv = 1401.11\n",
    "txV = 542.71\n",
    "tx1 = 255.41\n",
    "tx3 = 2265.85\n",
    "tx2 = 786.52\n",
    "tc10 = 608.24\n",
    "t5x2 = 123.00\n",
    "t5x3 = 221.00\n",
    "tc10x2 = 231.34\n",
    "t2lpt = 31.7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVAAAAEKCAYAAABE/Q1IAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fd5c345d290>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def autolabel(rects):\n",
    "    ax= gca()\n",
    "    # attach some text labels\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        vheight = height\n",
    "        if vheight < 200: vheight=200\n",
    "        ax.text(rect.get_x() + rect.get_width()/2., 0.5*vheight,\n",
    "                '%4.3gx' % (height / (t2lpt * 2048 / 3600)),\n",
    "                ha='center', va='center', rotation=0, \n",
    "                fontsize='small',\n",
    "                bbox=dict(facecolor='none', edgecolor='none'))\n",
    "        \n",
    "figure(figsize=(5, 4))\n",
    "colors = [\n",
    "    #('white', t2lpt, '2LPT'),\n",
    " ('b', tx1, 'B=1'),\n",
    " ('purple', txV, 'B=1,2'),\n",
    "\n",
    " ('g', tx2, 'B=2'),\n",
    " ('r', tx3, 'B=3'),\n",
    " ('gray', tc10, 'B=3'),\n",
    " ('c', tc10x2, 'B=2'),\n",
    "('y', t5x3, 'B=3'),\n",
    "    ('pink', t5x2, 'B=2'),\n",
    "]\n",
    "\n",
    "x = arange(len(colors))\n",
    "c = [i[0] for i in colors]\n",
    "d = array([i[1] for i in colors]) * 2048 / 3600.\n",
    "n = [i[2] for i in colors]\n",
    "r = bar(x, d, color=c)\n",
    "xticks(x+0.4, n)\n",
    "\n",
    "axvline(3.9, color='k', lw=2)\n",
    "#axvline(0.9, color='k', lw=2)\n",
    "#axvspan(-0.4, 3.9, color='gray', alpha=0.2)\n",
    "axvline(5.9, color='k', lw=2)\n",
    "text(1.0, 1300, '40 Steps', ha='left', fontweight='bold')\n",
    "text(4.2, 1300, '10 Steps', ha='left',  fontweight='bold')\n",
    "text(6.3, 1300, '5 Steps', ha='left',  fontweight='bold')\n",
    "#text(0.2, 1300, '1 Step', ha='center',  fontweight='bold')\n",
    "xlabel('Simulation')\n",
    "ylabel('Cost [CPU-hours]')\n",
    "#grid(axis='y')\n",
    "#twinx()\n",
    "ylim(0, 1500)\n",
    "xlim(-0.4, x.max()+1)\n",
    "autolabel(r)\n",
    "savefig('wallclocktime.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "px1 = loadtxt('40steps-x1/powerspec00100_1.0000.txt', unpack=True)\n",
    "px2 = loadtxt('40steps-x2/powerspec00100_1.0000.txt', unpack=True)\n",
    "pxv = loadtxt('40steps-xv/powerspec00100_1.0000.txt', unpack=True)\n",
    "pxV = loadtxt('40steps-xV/powerspec00100_1.0000.txt', unpack=True)\n",
    "px3 = loadtxt('40steps-pm/powerspec00100_1.0000.txt', unpack=True)\n",
    "p10steps = loadtxt('10steps-cola/powerspec00100_1.0000.txt', unpack=True)\n",
    "p10stepspm = loadtxt('10steps-pm/powerspec00100_1.0000.txt', unpack=True)\n",
    "p20stepspm = loadtxt('20steps-pm/powerspec00100_1.0000.txt', unpack=True)\n",
    "p10stepspmx2 = loadtxt('10steps-x2/powerspec00100_1.0000.txt', unpack=True)\n",
    "p10stepsx2 = loadtxt('10steps-c2/powerspec00100_1.0000.txt', unpack=True)\n",
    "p5steps = loadtxt('5steps-pm/powerspec00100_1.0000.txt', unpack=True)\n",
    "pc = loadtxt('40steps-cola/powerspec00100_1.0000.txt', unpack=True)\n",
    "ptpm = loadtxt('PB00/power1d_PB00_mm_1.0000.txt', unpack=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:4: RuntimeWarning: divide by zero encountered in divide\n",
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:5: RuntimeWarning: divide by zero encountered in divide\n",
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:6: RuntimeWarning: divide by zero encountered in divide\n",
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:7: RuntimeWarning: divide by zero encountered in divide\n",
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:8: RuntimeWarning: divide by zero encountered in divide\n",
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:9: RuntimeWarning: divide by zero encountered in divide\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVoAAAETCAYAAAB3Bs7SAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fd5e2b4a150>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5, 4))\n",
    "Cut = (px1[0] < 1.0).nonzero()[0][-1]\n",
    "Cut = slice(0, Cut)\n",
    "plot(px1[0][Cut], p10stepspmx2[1][Cut] / ptpm[1][Cut], ls='-', lw=2, label='PM B=2', color='c')\n",
    "plot(px1[0][Cut], p10stepspm[1][Cut] / ptpm[1][Cut], ls='--', lw=2, label='PM B=3', color='y')\n",
    "plot(px1[0][Cut], p10stepsx2[1][Cut] / ptpm[1][Cut], ls='-', lw=2, label='Cola B=2', color='g')\n",
    "plot(px1[0][Cut], p10steps[1][Cut] / ptpm[1][Cut], ls='--', lw=2, label='Cola B=3', color='b')\n",
    "plot(px1[0][Cut], p5steps[1][Cut] / ptpm[1][Cut], ls='--', lw=2, label='5steps', color='gray')\n",
    "plot(px1[0][Cut], pc[1][Cut] / ptpm[1][Cut], ls='-', lw=2, label='40 steps', color='k')\n",
    "#plot(px1[0][Cut], px3[1][Cut] / ptpm[1][Cut], ls='--', lw=2, label='40 steps', color='gray')\n",
    "\n",
    "\n",
    "axhline(1.0, ls=':', color='k')\n",
    "xlabel(r'$k$ Mpc/h')\n",
    "#plot(px1[0][Cut], pc[1][Cut] / ptpm[1][Cut], label='Cola')\n",
    "ylim(0.9, 1.02)\n",
    "ylabel(r'$P_\\mathrm{dm} / P_\\mathrm{true}$')\n",
    "#legend()\n",
    "#ylim(0.9, 1.02)\n",
    "savefig('powerspectrum-10.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:4: RuntimeWarning: divide by zero encountered in divide\n",
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:5: RuntimeWarning: divide by zero encountered in divide\n",
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:6: RuntimeWarning: divide by zero encountered in divide\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWoAAAETCAYAAAAf9UzqAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nCudEbWZWOCdqM7PCOVGbmRXu/2dCIRiFtPJNAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fb2ff55ded0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5, 4))\n",
    "Cut = (px1[0] < 1.0).nonzero()[0][-1]\n",
    "Cut = slice(0, Cut)\n",
    "plot(px1[0][Cut], (p5steps[1][Cut] / ptpm[1][Cut]) ** 0.5, '-', lw=2, label='5 Steps', color='r')\n",
    "plot(px1[0][Cut], (p10stepspm[1][Cut] / ptpm[1][Cut]) ** 0.5, '-', lw=2, label='10 Steps', color='g')\n",
    "plot(px1[0][Cut], (px3[1][Cut] / ptpm[1][Cut]) ** 0.5, '-', lw=2, label='40 Steps', color='b')\n",
    "\n",
    "#plot(px1[0][Cut], pxv[1][Cut] / ptpm[1][Cut], ls='-', lw=2, label='B=1,2,3', color='c')\n",
    "#plot(px1[0][Cut], p20stepspm[1][Cut] / ptpm[1][Cut], ls='--', lw=2, label='20 Steps', color='purple')\n",
    "#plot(px1[0][Cut], p20stepspm[1][Cut] / ptpm[1][Cut], ls='--', lw=2, label='20', color='purple')\n",
    "#plot(px1[0][Cut], p10steps[1][Cut] / ptpm[1][Cut], ls='-', lw=2, label='Cola B=3', color='gray')\n",
    "#plot(px1[0][Cut], p10stepsx2[1][Cut] / ptpm[1][Cut], ls='-', lw=2, label='Cola B=2', color='c')\n",
    "axhline(1.0, ls=':', color='k')\n",
    "xlabel(r'$k$ Mpc/h')\n",
    "#plot(px1[0][Cut], pc[1][Cut] / ptpm[1][Cut], label='Cola')\n",
    "ylim(0.99, 1.01)\n",
    "xlim(0.005, 0.08)\n",
    "ylabel(r'$\\sqrt{P_\\mathrm{dm} / P_\\mathrm{true}}$')\n",
    "#legend()\n",
    "legend(loc='upper left', frameon=False)\n",
    "savefig('bbc.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8787669\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/anaconda/lib/python2.7/site-packages/IPython/kernel/__main__.py:1: RuntimeWarning: divide by zero encountered in log10\n",
      "  if __name__ == '__main__':\n"
     ]
    }
   ],
   "source": [
    "print (log10(f['FOFGroups']['Length'] * m0) > 12.0).sum()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 177,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Overwriting f1f2.txt\n"
     ]
    }
   ],
   "source": [
    "%%file f1f2.txt\n",
    "1\t146.38\t40\t2048\n",
    "2\t682.58\t40\t2048\n",
    "3\t1790.18\t40\t2048\n",
    "2   310     20  2048\n",
    "2   167     10  2048\n",
    "3   579.55  10  2048"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 179,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimization terminated successfully.\n",
      "         Current function value: 272.216289\n",
      "         Iterations: 100\n",
      "         Function evaluations: 194\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([ 0.01546852,  0.46336941])"
      ]
     },
     "execution_count": 179,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "B, T, Ns, Ng = loadtxt('f1f2.txt', unpack=True)\n",
    "def model(B, Ng, f1, f2, Ns):\n",
    "    return Ns * (f1 * log10((B * Ng)**3) * (B * Ng)**3 + f2 * Ng ** 3) / 1e9\n",
    "\n",
    "from scipy.optimize import minimize\n",
    "def cost(p):\n",
    "    f1, f2 = p\n",
    "    return abs(T - model(B, Ng, f1, f2, Ns)).sum()\n",
    "fmin(cost, (0.015, 0.021))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 181,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[(146.38, 211.89081784722748), (682.58000000000004, 618.07267584349802), (1790.1800000000001, 1783.069085478538), (310.0, 309.03633792174901), (167.0, 154.5181689608745), (579.54999999999995, 445.7672713696345)]\n"
     ]
    }
   ],
   "source": [
    "print zip(T, model(B, Ng, 0.0154, 0.4637, Ns))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

